On the role of resonances in polluting white dwarfs by asteroids

Pollution of white dwarf atmospheres may be caused by asteroids that originate from the locations of secular and mean-motion resonances in planetary systems. Asteroids in these locations experience increased eccentricity, leading to tidal disruption by the white dwarf. We examine how the $\nu_6$ secular resonance shifts outwards into a previously stable region of the asteroid belt, as the star evolves to a white dwarf. Analytic secular models require a planet to be engulfed in order to shift the resonance. We show with numerical simulations that as a planet gets engulfed by the evolving star, the secular resonance shifts and the rate of tidal disruption events increases with the engulfed planet's mass and its orbital separation. We also investigate the behaviour of mean-motion resonances. The width of a mean-motion resonance increases as the star loses mass and becomes a white dwarf. The $\nu_6$ secular resonance is more efficient at driving tidal disruptions than mean-motion resonances with Jupiter. By examining 230 observed exoplanetary systems whose central star will evolve into a white dwarf, we find that along with an Earth mass planet at $1\,\rm au$, hot Jupiters at a semi--major axis $a\gtrsim 0.05\,\rm au$ and super--Earths of mass $10\,\rm M_\oplus$ at $a\gtrsim 0.3\,\rm au$ represent planet types whose engulfment shifts resonances enough to cause pollution of the white dwarfs to a degree in agreement with observations.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
dvipdf main.dvi
open main.pdf



